Multigrid Reduction in Time for non-linear hyperbolic equations

Time-parallel algorithms seek greater concurrency by decomposing the temporal domain of a Partial Differential Equation (PDE), providing possibilities for accelerating the computation of its solution. While parallelisation in time has allowed remarkable speed-ups in applications involving parabolic equations, its effectiveness in the hyperbolic framework remains debatable: growth of instabilities and slow convergence are both strong issues in this case, which often negate most of the advantages from time-parallelisation. Here, we focus on the Multigrid Reduction in Time (MGRIT) algorithm, investigating in detail its performance when applied to non-linear conservation laws with a variety of discretisation schemes. Specific attention is given to high-accuracy Weighted Essentially Non-Oscillatory (WENO) reconstructions, coupled with Strong Stability Preserving (SSP) integrators, which are often the discretisations of choice for such PDEs. A technique to improve the performance of MGRIT when applied to a low-order, more dissipative scheme is also outlined. This study aims at identifying the main causes for degradation in the convergence speed of the algorithm, and finds the Courant-Friedrichs-Lewy (CFL) limit to be the principal determining factor.

==> latexcompile.sh <==
#!/bin/bash
BASE="${1%.*}"
lualatex --enable-write18 -shell-escape $BASE.tex 
if [ $? -ne 0 ]; then
    echo "Compilation error. Check log."
    exit 1
fi
bibtex $BASE
lualatex --enable-write18 -shell-escape $BASE.tex 
make -f $BASE.makefile
lualatex --enable-write18 -shell-escape $BASE.tex 
exit 0


